Adversary-Augmented Simulation for Fairness Evaluation and Defense in Hyperledger Fabric

This paper presents an adversary model and a simulation framework specifically tailored for analyzing attacks on distributed systems composed of multiple distributed protocols, with a focus on assessing the security of blockchain networks. Our model classifies and constrains adversarial actions based on the assumptions of the target protocols, defined by failure models, communication models, and the fault tolerance thresholds of Byzantine Fault Tolerant (BFT) protocols. The goal is to study not only the intended effects of adversarial strategies but also their unintended side effects on critical system properties. We apply this framework to analyze fairness properties in a Hyperledger Fabric (HF) blockchain network. Our focus is on novel fairness attacks that involve coordinated adversarial actions across various HF services. Simulations show that even a constrained adversary can violate fairness with respect to specific clients (client fairness) and impact related guarantees (order fairness), which relate the reception order of transactions to their final order in the blockchain. This paper significantly extends our previous work by introducing and evaluating a mitigation mechanism specifically designed to counter transaction reordering attacks. We implement and integrate this defense into our simulation environment, demonstrating its effectiveness under diverse conditions.

==> figures/score/score_and_number_of_games.R <==

u <- round(runif(1000, min=0, max=4))
a = 5.0 
n = 2.0

x = seq(0.1, 10.09, by=0.01)
y1 = rep(1.0, 1000)
y2 = y1 + (1/x)*rnorm(1000, 0, 0.25)
y2[y2<0] <- 0
y3 <- c(0)
for (z in 1:999) {
  y3 <- append(y3, y3[length(y3)] + u[length(y3)])
}




## set up some fake test data
time <- seq(0,72,12)
betagal.abs <- c(0.05,0.18,0.25,0.31,0.32,0.34,0.35)
cell.density <- c(0,1000,2000,3000,4000,5000,6000)

## add extra space to right margin of plot within frame
par(mar=c(5, 4, 4, 6) + 0.1)

## Plot first set of data and draw its axis
plot(x, 
     y2,
     type = "l", 
     col = "red",
     #xlim=c(0.0,5.0),
     axes=FALSE, 
     xlab="", 
     ylab=""
     )
axis(2, ylim=c(0,1),col="red",las=1,col.axis="red")  ## las=1 makes horizontal labels
mtext("Client-fairness score",side=2,line=2.5,col="red")
box()

## Allow a second plot on the same graph
par(new=TRUE)

## Plot the second plot and put axis scale on right
plot(x, 
     y3,
     type = "l", 
     col = "blue",
     #xlim=c(0.0,5.0),
     axes=FALSE,
     xlab="", 
     ylab=""
     )
## a little farther out (line=4) to make room for labels
mtext("Number of games",side=4,col="blue",line=4) 
axis(4, ylim=c(0,max(y3)), col="blue",col.axis="blue",las=1)





